Asymptotically Optimal Quantum Circuits for d-level Systems

As a qubit is a two-level quantum system whose state space is spanned by |0>, |1>, so a qudit is a d-level quantum system whose state space is spanned by |0>,...,|d-1>. Quantum computation has stimulated much recent interest in algorithms factoring unitary evolutions of an n-qubit state space into component two-particle unitary evolutions. In the absence of symmetry, Shende, Markov and Bullock use Sard's theorem to prove that at least C 4^n two-qubit unitary evolutions are required, while Vartiainen, Moettoenen, and Salomaa (VMS) use the QR matrix factorization and Gray codes in an optimal order construction involving two-particle evolutions. In this work, we note that Sard's theorem demands C d^{2n} two-qudit unitary evolutions to construct a generic (symmetry-less) n-qudit evolution. However, the VMS result applied to virtual-qubits only recovers optimal order in the case that d is a power of two. We further construct a QR decomposition for d-multi-level quantum logics, proving a sharp asymptotic of Theta(d^{2n}) two-qudit gates and thus closing the complexity question for all d-level systems (d finite.) Gray codes are not required, and the optimal Theta(d^{2n}) asymptotic also applies to gate libraries where two-qudit interactions are restricted by a choice of certain architectures.

==> MATLAB/Qc_ntar.m <==
function Q = Qc_ntar(d,n,C,v)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function Q = Qc_ntar(d,n,C,v)
%
% In n qudits, level d, produces unitary matrix for uniformly controlled v. 
% Target qudit is alway last qudit (n^th) in this subroutine.
% v = dxd unitary, i.e. matrix of controlled operation
% d       = number of values for a qudit, levels 1..d
% n       = number of qudits
% C = control word per Definition of \S 3 of text, -1 for ast, -2 for T
% WARNING:  This algorithm supposes C(n)=-2.
%
% DPO,SSB 09/04
%
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Initialize Q to identity of appropriate size
N=d^n; Q=eye(N);

if(n == 1)
  Q=v; return;
end;

%  For each d-ary string, check whether to place v into matrix Q at
%  diagonal positions d*j+0..d*j+(d-1)
     
for j=0:((N/d)-1)
  %Form array for d-ary rep of j
  array_j=dary(j,d,n-1);
  %Check whether to apply v
  apply_v=true;
  for k=1:(n-1)
    if( (array_j(k) ~= C(k) ) && (C(k)>-1) )
      apply_v=false;
    end;
  end; %for k=...
    
  if(apply_v)
    Q(j*d+1:j*d+d,j*d+1:j*d+d)=v;
  end;
end; %for j=...     


==> MATLAB/Triangle.m <==
function [p,C,V] = Triangle(d,n,U)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function [p,C,V]=Triangle(d,n,U)
% Reduces an n-qudit unitary operator to diagonal form by
% triangularizing using uniformly-controlled operations of [p,C,V].
% (See virtual_type.txt file for meaning of [p,C,V].)

% DPO,SSB, 9/04

% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.   
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if( n==1)
  [temp_V,R]=qr(U); V=(temp_V)' ; p=1; C=[-2];
end;  %for


if( n>1)
  p=0;V=[];C=[];
  temp_p=0;temp_V=[];temp_C=[];

  %-------Build a triangulation of top-left block recursively.-------
  sub_mat=U(1:(d^(n-1)) , 1:(d^(n-1)));
  [temp_p,temp_C,temp_V] = Triangle(d,n-1,sub_mat);
  for k=1:temp_p  %Build some constant vectors
    ignore_vec(k,1)=-1; %Column of asterisks.
  end;
  ind_C=[ ignore_vec, temp_C];
  %Q2=expand(d,n-1,temp_p,temp_C,temp_V);
  %sub_mat=Q2*sub_mat; %spy(abs(Q2*sub_mat)>1e-6);

  %Q is unitary on n lines from inducting up n-1 line data.
  Q=expand(d,n,temp_p,ind_C,temp_V);
  U=Q*U;
  %spy(abs(U)>1e-6,'go'); pause(0.1*n);

  %Push recursively generated data to triangularize top-left.
  [p,C,V]=append(d,n,p,C,V,temp_p,ind_C,temp_V);
  %-------End reduction of top-left block-------------------------------

    %---Iterate along block-columns, moving right.----------------------------
    %---Zero columns below block diagonal, then triangularize block diagonal--
    temp_p=0;temp_V=[];temp_C=[];
    for k=0:(d-2) %Block column iteration
      for j=(k*d^(n-1)+1):((k+1)*d^(n-1)) %Column iteration within block column
        for m=(k+1):(d-1)  %Iterate over block-cols below block k,k
          %Use qudit_hh operations to zero d^(n-1)-1 entries of column j
          jmod=mod(j,d^(n-1)); 
          if( jmod==0)   jmod=d^(n-1); end;
          a=m*d^(n-1)+1; b=(m+1)*d^(n-1);
          x=U(a:b,j);
          [temp_p,temp_C,temp_V]=qudit_hh(d,n-1,jmod-1,x);
          control_vec=[];
          for q=1:temp_p  %Build constant control vector for top line.
            control_vec(q,1)=m;
          end;
          ind_C=[ control_vec, temp_C];
          %Q is unitary on n lines from inducting up n-1 line data.
          Q=expand(d,n,temp_p,ind_C,temp_V);
          U=Q*U;
          %spy(abs(U)>1e-6,'go'); pause(0.1*n);
          %Push recursively generated data to triangularize top-left.
          [p,C,V]=append(d,n,p,C,V,temp_p,ind_C,temp_V);
        end;  %One one nonzero entry in col in each subblock below diagonal.
            
        %-------Remove remaining (<d) sub-diagonal entries with Householder.---
        %Build Householder.
	x=[];
	for m=k:(d-1)
	  x(m-k+1,1)=U(m*d^(n-1)+jmod,j);
        end;
        temp_w=household(x,d-k);
        temp_v=eye(d);
        temp_v((k+1):d,(k+1):d)=temp_w;

        %Push Householder
        jdits=dary(j-1,d,n);
        temp_C=[];  %Important!
        for q=2:n
	  temp_C(1,q)=jdits(q);
        end; 
        temp_C(1,1)=-2;  %Target top line
        Q=expand(d,n,1,temp_C,temp_v);
        U=Q*U;
        %Push recursively generated data to triangularize top-left.
        [p,C,V]=append(d,n,p,C,V,1,temp_C,temp_v);
        %spy(abs(U)>1e-6,'go'); pause(0.1*n);
        %---------End Householder block.  Column zeroed sub-diagonal-----------
      end;  %Iteration of real columns within column block.


    %----------------Triangulate next block-diagonal block---------------------
    temp_p=0;temp_V=[];temp_C=[];

    a=(k+1)*d^(n-1)+1; b=(k+2)*d^(n-1);
    [temp_p,temp_C,temp_V] = Triangle(d,n-1,U(a:b,a:b));
    for q=1:temp_p  %Build some constant vectors
      control_vec(q,1)=k+1;
    end;
    ind_C=[ control_vec, temp_C];
    %Q is unitary on n lines from inducting up n-1 line data.
    Q=expand(d,n,temp_p,ind_C,temp_V);
    U=Q*U;
    %spy(abs(U)>1e-6,'go'); pause(0.1*n);
    %Push recursively generated data to triangularize top-left.
    [p,C,V]=append(d,n,p,C,V,temp_p,ind_C,temp_V);
  end;
end;


==> MATLAB/append.m <==
function [p,C,V] = append(d,n,p1,C1,V1,p2,C2,V2)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function [p,C,V] = append(d,n,p1,V1,C1,p2,C2,V2)
%
% Given data [p1,C1,V1] of a sequence of uniformly controlled
% one-qudit ops as in virtual_type.txt, append data for a second collection
% [p2,C2,V2] and return concatenated result.

% 
% SSB, 08/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

p=p1+p2;
V=[V1 ; V2];
C=[C1 ; C2];


==> MATLAB/club_qudit_hh.m <==
function [p,C,V] = club_qudit_hh(d,n,x)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function [p,C,V]=club_qudit_hh(d,n,x)
%
% Reduce n qudit state vector x to multiple of e1 using 
% controlled-ops of clubsuit sequence.
% Output has expand(d,n,p,C,V])*x a multiple of e1.

%
% DPO,SSB, 9/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic. 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

if(n==1)
  V=household(x,d); p=1; C=[ -2 ];
  %Q=expand(d,n,p,C,V);
  %spy(abs(x)>1e-6,'ro'); pause(0.25);
  %x=Q*x;
  %spy(abs(x)>1e-6,'ro'); pause(.25);
end; 

if(n>1)
  club_no=(d^n-1)/(d-1);  % Number of elements of clubsuit sequence.
  club_seq=clubsuit(d,n);      
  p=0;V=[];C=[]; 
  for q=1:club_no
    club_term=club_seq(q,:);
    [ temp_C, targ_line, indices] = op_club(d,n,club_term);
    % y is vector to extract Householder from.
    y=x(indices);
    Vloc=household(y,d);
    Q=expand(d,n,1,temp_C,Vloc);
    %spy(abs(Q)>1e-6,'r');  pause(0.2*targ_line);
    x=Q*x;
    %spy(abs(x)>1e-6,'g^');  pause(0.1*targ_line);
    [p,C,V] = append(d,n,p,C,V,1,temp_C,Vloc);
  end;
end;


==> MATLAB/clubsuit.m <==
function seq = clubsuit(d,n)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function seq = clubsuit(d,n)
%
% Outputs clubsuit sequence of type d,n.  Clubsuit is represented by -3 .

% SSB 09/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

old_no=(d^(n-1)-1)/(d-1);  %Number of elements n-1 clubsuit sequence

if(n==1)
   seq = [ -3]; return;
end;

if(n>1)
  old_seq=clubsuit(d,n-1);
  l=1;
  for j=0:(d-1) 
    for k=1:old_no
    seq(l,1)=j;
      for dummy=2:n;
        seq(l,dummy)=old_seq(k,dummy-1);
      end;
      l=l+1;
    end;
  end;
  for k=1:n 
    seq(l,k) = -3;
  end;
end;


==> MATLAB/count_control.m <==
function controls=count_control(n,p,C)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function controls=count_control(n,p,C)
% Counts number of controls encoded into the matrix of control words C.

% SSB, 09/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.  
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

controls=0;
for j=1:p
  for k=1:n
    if(C(j,k)>-1)
     controls=controls+1;
    end;
  end;
end;


==> MATLAB/count_controls.cxx <==
/*  This small C++ program implements the recursion of \S 7 for counting   */
/*  uniform control square in the final circuit diagram.                   */
/*  Compiles e.g. as "c++ -o count_controls count_controls.cxx"            */
/*  Then type "./count_controls" to run and enter d,n.                     */

/*  WARNING:  Integer overflows are common for large n.  C++ will interpret*/
/*  enourmous integers as negative.  Do not trust for n>>8.                */
/*  SSB, 10/04                                                             */

/* Mathematical and Computational Sciences Division                        */
/* National Institute of Technology,                                       */
/* Gaithersburg, MD USA                                                    */

/* This software was developed at the National Institute of Standards and  */
/* Technology (NIST) by employees of the Federal Government in the course  */
/* of their official duties. Pursuant to title 17 Section 105 of the       */
/* United States Code, this software is not subject to copyright protection */
/* and is in the public domain. NIST assumes no responsibility whatsoever   */
/* for its use by other parties, and makes no guarantees, expressed or     */
/* implied about its quality, reliability, or any other characteristic.    */


#include <float.h>
#include <stdlib.h>
#include <iostream>
#include <iomanip>

using std::ostream;
using std::istream;
using std::cout;
using std::cerr;
using std::cin;
using std::endl;
using std::setprecision;
using std::setfill;
using std::setw;

int int_pow(int d, int n)
{
  int answer=1;
  for ( int j=1;j<=n;++j)
    answer*=d;
  return answer;
};

/*  Per \S 7, number of controls required in Householder reduction.*/
int h(int d, int n, int k)
{
  int answer=0;
  if(n==1)
    return 1;
  else{
    if(k==0)
      {  answer+=n;};
    if(k==1)
      {  answer+=int( (int_pow(d,n)-1)/(d-1)+0.5)-n;};
    
    if(answer<0)
      cout << "INTEGER OVERFLOW ERROR." << endl;
    return answer;
  };
};

/*  Per \S 7, the number of k controls to zero sub-block diagonal.*/
int g(int d, int n, int k)
{
  int answer=0;

  if(k==(n-1))
    answer+= int_pow(d,n)-int_pow(d,n-1);

  int w=int( (0.5)*d*(d-1) );
  /*cout << "Program believes int( (0.5)*d*(d-1) ) is " << w << "." << endl;
  w=int_pow(d,n-1);
  cout << "Program believes int_pow(d,n-1) is " << w << "." << endl; 
  w=gamma(d,n-1,k-1); 
  cout << "Program believes gamma(d,n-1,k-1) is " << w << "." << endl;*/

  answer+= int( (0.5)*d*(d-1) ) * int_pow(d,n-1)* h(d,n-1,k-1);

  if(answer<0)
    cout << "INTEGER OVERFLOW ERROR." << endl;
  return answer;
};

/*  Per \S 7, the total number of uniform k-controls used by Triangle.*/
int f(int d,int n,int k)
{
  int answer=0;

  if( (n>1) && (k>-1) && (k<n) )
    answer=g(d,n,k)+(d-1)*f(d,n-1,k-1)+f(d,n-1,k);

  if((k==0))
    answer=1;

  if(answer<0)
    cout << "INTEGER OVERFLOW ERROR." << endl;
  return answer;
};
  

/*  Per \S 7, the total number of uniform controls used by Triangle.*/
int count_controls(int d, int n)
{
  int answer=0;
  for (int j=1;j<=n;++j)
    answer+=j*f(d,n,j);
  
  if(answer<0)
    cout << "INTEGER OVERFLOW ERROR." << endl;
  return answer;
};

void list_controls(int d, int n)
{
  for (int j=0;j<=n;++j)
    cout << "The number of " << j << " controls is " <<
      f(d,n,j) << "." << endl;
};

int main()
{
  int d,n;

  cout << "Counts controls using recursion of section 7 of document." << endl;
  cout << "Enter choice for d ";
  cin >> d;
  cout << "Enter choice for n ";
  cin >> n;

  /* 
  int k;
  cout << "Enter choice for k ";
  cin >> k; 
  */

  cout << "Program believes d=" << d << " and n=" << n << "." << endl;

  /*  
  int q=int_pow(d,n);
  cout << "Program believes d^n=" << q << "." << endl;
  */
  /*  
  int w=h(d,n,k);
  cout << "Program believes k=" << k << "." << endl;
  cout << "Program believes h(" << d << "," << n << "," << k << ") is "
       << w << "." << endl;  
  w=g(d,n,k);
  cout << "Program believes g(" << d << "," << n << "," << k << ") is "
       << w << "." << endl;
  w=f(d,n,k);
  cout << "Program believes f(" << d << "," << n << "," << k << ") is "
       << w << "." << endl;
  */
  int w=count_controls(d,n);

  cout << "Program computes count_controls(" << d << "," << n << ") is "
       << w << "." << endl;

  list_controls(d,n);

  return 0;
}


==> MATLAB/dary.m <==
function M = dary (j,d,n)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  function dary(j,d,n);
%  Produces an array of at most n dits of dary expansion of integer j

%
%  SSB, 7/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

N=d^n;
for k = 0:n-1
  M(k+1)=mod(floor(j/d^(n-1-k)),d);
end;


==> MATLAB/do_movie.m <==
function do_movie(d,n,p,C,V,uni_U)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function do_movie(d,n,p,C,V,uni_U)
% Produces movie of successively multiplying uniformly-controlled
% one-qudit operator by matrix uni_U, hopefully clearing uni_U.
% (Use with Triangle.m)  

% SSB, 09/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.  
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

N=d^n; op=eye(N); loc_v=[];
for k=1:p
  loc_v=  V( ((k-1)*d+1):(k*d),1:d );
  op=expand(d,n,1,C(k,:),loc_v);
  figure(1); spy(abs(op)>1e-6,'g.');
  figure(2); spy(abs(uni_U)>1e-6,'b+');
  check_line=n;target_line=0;
  while(target_line==0)
    if(C(k,check_line)==-2)
      target_line=check_line;
    end;
    check_line=check_line-1;
  end;
  pause(0.05*target_line);
  uni_U=op*uni_U;
end;
figure(1); spy(abs(op)>1e-6,'g.');
figure(2); spy(abs(uni_U)>1e-6,'b+');
figure(1);


==> MATLAB/expand.m <==
function Q = expand(d,n,p,C,V)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function Q = expand(d,n,p,C,V)
%
% Expands data type of p uniformly controlled rotations on n qudits
% of file virtual_type.txt into the associated unitary matrix.

% SSB, 08/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

N=d^n; Q=eye(N);

for j=1:p
  fac=makeQc(d,n,C(j,1:n),V(1+(j-1)*d:j*d,1:d));
  Q=fac*Q;
end;


==> MATLAB/household.m <==
function Q = household(x,n)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function Q = household(x,n)
%
% x is a complex vector of heigth n.  Function produces a unitary Q
% so that Q*x is a multiple of e1.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% DPO,SSB 07/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%Make copy of x2, phasing x so that x(1) is real.
theta=angle(x(1));
phase=cos(theta)+sqrt(-1).*sin(theta);

%Construct real Householder to clear diag*x to a multiple of e1.
y=x; y(1)=y(1)-norm(x)*phase;

Q=eye(n)-(2.0)*y*y'./(y'*y);




==> MATLAB/intswap.m <==
function b = intswap(d,n,a,j,k)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function b = intswap(d,n,a,j,k)
%
% a an integer c1 c2 .. cn in base d.  
% Then b is c1 .. c(j-1) ck c(j+1) ... c(k-1) cj c(k+1) ... cn .
% 

% SSB, 07/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.  
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
  
M=dary(a,d,n);
temp=M(j);
M(j)=M(k);
M(k)=temp;
b=0;
for p=n:-1:1
  b=b+M(p)*d^(n-p);
end;


==> MATLAB/makeQc.m <==
function Q = makeQc(d,n,C,v)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function Q = makeQc(d,n,C,v)
%
% In n qudits, level d, produces unitary matrix for uniformly controlled v. 
% v = dxd unitary, i.e. matrix of controlled operation
% d       = number of values for a qudit, levels 1..d
% n       = number of qudits
% C = control word per Definition of \S 3 of text, -1 for ast, -2 for T
%
% Remark:  Algorithm calls Qc_ntar to construct blockwise a
% uniformly controlled rotation targeting line n.  The present code then
% implements a lineswap by permuting matrix indices.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%
% DPO,SSB 07/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

target=0;
for j=1:n
  if( C(j)==-2)
    target=j;
  end;
end;

if( target == n)
  Q=Qc_ntar(d,n,C,v);
end;

if( target ~= n)
  %Make associated n target block-wise w/ Qc_ntar .  Then swap.
  
  %Swap control booleans, line n,target
  temp=C(n); C(n)=C(target); C(target)=temp;

  Qtilde=Qc_ntar(d,n,C,v);
  
  N=d^n;
  %Compute all dit swaps once and store answers in a vector.
  for j=1:N
    swap_vec(j)=intswap(d,n,j-1,n,target)+1;
  end;
  %Use vector to permute matrix indices, so that new matrix is
  %SWAP * Qc_ntar * SWAP= makeQc output.
  for j=1:N
    for k=1:N
      Q(j,k)=Qtilde( swap_vec(j),swap_vec(k));
    end;
  end;
end;


==> MATLAB/op_club.m <==
function [C, targ_line, indices] = op_club(d,n,term)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 
% function [C, targ_line, indices]=op_club(d,n,term)
%
% Contruct the control word per Definition of \S 3 for a term
% term of the clubsuit sequence.  See Figure 3 of text.
% targ_line is redundant data, where first clubsuit appears in term
% indices is array of matrix entries to target with control C

%
% SSB 09/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%By default, each term of C is an asterisk (-1)
for j=1:n
  C(j)=-1;
end;


%target line is determined by leftmost clubsuit symbol.
for j=n:-1:1
  if(term(j)==-3)  
    targ_line=j;
  end;
end;
C(targ_line)=-2;

%Next most leftmost nonzero entry of term, if any, determines control
has_control=false;
if(targ_line > 1)
  for j=(targ_line-1):-1:1  
    if( (has_control==false) && (term(j) >= 1) )
      has_control=true;
      C(j)=term(j);
    end;
  end;
end;

step=d^(n-targ_line);
j=0;
for k=n:-1:1
  A=[ term(k) 0];
  j=j+max(A)*d^(n-k);
end;

indices= [ j+1:step:j+1+(d-1)*step];


==> MATLAB/oplus.m <==
function v=oplus(d,dit)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  function oplus(d,dit);
%  Produces dxd matrix for modular addition of dit

%
%  SSB, 9/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.    
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

v=zeros(d);
for j=1:d
  v(mod(j-1+dit,d)+1,j)=1.0;
end;


==> MATLAB/qudit_hh.m <==
function [p,C,V] = qudit_hh(d,n,j,x)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function [p,C,V] = qudit_hh(d,n,j,x)
%
% club_qudit_hh(d,n,x) is hard-wired to collapse the column vector
% x onto a multiple of e1.  This routine applies a similarity transform
% boot-strap to a club_qudit_hh output, allowing collapse onto any
% e(j+1).

%
% DPO,SSB, 9/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic.  
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

jseq=dary(j,d,n);
%construct matrix for similarly transform of x
loc_uni = [ 1.0 ];
for k=1:n 
  loc_uni = kron(loc_uni,oplus(d,d-jseq(k)));
end;
%spy(abs(loc_uni) > 1e-6); pause(0.4);

y=loc_uni*x;  %y is vector for club_qudit_hh call.

[p,C,V] = club_qudit_hh(d,n,y);  %[l,targets,V,C,B] reduces y to e0.
%figure(2);
%spy(abs(expand(d,n,p,C,V)*y)>1e-6);
%figure(2);

for k=1:p
%Adapt control values to x.
  for q=1:n
    if(C(k,q)>0)  
      C(k,q) = mod( C(k,q) + jseq(q), d);
    end;
    if(C(k,q)==-2)
      targ_line=q;
    end;
  end;
%Apply similarity transform to unitaries.
  temp_v=V(1+(k-1)*d:k*d,1:d);
  tilde_v=( oplus(d, jseq(targ_line)))*temp_v *( oplus(d,d-jseq(targ_line)));
  V(1+(k-1)*d:k*d,1:d)=tilde_v;  %Put similarity transform back into V.

end;


==> MATLAB/randuni.m <==
function v = randuni(d,n)

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% function v=randuni(d,n)
%
% Produces a random n qudit unitary evolution, i.e. a Haar-random
% unitary v from U(d^n)

%
% SSB 08/04
%
% Mathematical and Computational Sciences Division                        
% National Institute of Standards and  Technology,                        
% Gaithersburg, MD USA                                                    
%
% This software was developed at the National Institute of Standards and  
% Technology (NIST) by employees of the Federal Government in the course  
% of their official duties. Pursuant to title 17 Section 105 of the       
% United States Code, this software is not subject to copyright protection 
% and is in the public domain. NIST assumes no responsibility whatsoever   
% for its use by other parties, and makes no guarantees, expressed or     
% implied about its quality, reliability, or any other characteristic. 
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

N=d^n; m=rand(N,N)+sqrt(-1).*rand(N,N); [v,r]=qr(m);

